Multiparticle Factorization and the Rigidity of String Theory

Is string theory uniquely determined by self-consistency? Causality and unitarity seemingly permit a multitude of putative deformations, at least at the level of two-to-two scattering. Motivated by this question, we initiate a systematic exploration of the constraints on scattering from higher-point factorization, which imposes extraordinarily restrictive sum rules on the residues and spectra defined by a given amplitude. These bounds handily exclude several proposed deformations of the string: the simplest "bespoke" amplitudes with tunable masses and a family of modified string integrands from "binary geometry." While the string itself passes all tests, our formalism directly extracts the three-point amplitudes for the low-lying string modes without the aid of worldsheet vertex operators.

==> anc/README.txt <==
README file for Supplemental Material for
"Multiparticle Factorization and the Rigidity of String Theory,"
Nima Arkani-Hamed, Clifford Cheung, Carolina Figueiredo, and Grant N. Remmen

----------------------------------------------------------------------------

sumrules.txt (7 kB):

The file "sumrules.txt" contains the sum rules given in Eqs. (19), (21), (22), (24), (25), and (27) of the paper, in terms of the ω coefficients. The file is a six-element list, with element 1 giving Eq. (19), through element 6 giving Eq. (27). A given element is itself a list, giving all of the sum rules in the equation, in the order written in the paper, reading down columns.

The mass-squared values m_0^2 and m_1^2 are written as mm[0] and mm[1], respectively. The ω coefficients ω_{k1 k2 ...}^{r1 r2 ...} defined in the paper are written as ω[k1, k2, ...][r1, r2, ...] in the file. The ω coefficients with tildes for the twisted half-ladder are written as ωT, and the ω coefficients with stars for the star topology are written as ωS.

To enforce the sum rules, every element in the list must be set to zero for a consistent factorization.

The file can be straightforwardly read into Mathematica.

==> anc/sumrules.txt <==
{{-ω[0][0]^(3/2) + ω[0, 0][0, 0, 0], -(Sqrt[ω[0][0]]*ω[1][0]) + ω[0, 1][0, 0, 0], -(Sqrt[ω[0][0]]*ω[1][1]) + ω[0, 1][0, 0, 1]}, {-ω[0][0]^2 + ω[0, 0, 0][0, 0, 0, 0, 0, 0], -(ω[0][0]*ω[1][0]) + ω[0, 0, 1][0, 0, 0, 0, 0, 0], -(ω[0][0]*ω[1][1]) + ω[0, 0, 1][0, 0, 0, 0, 0, 1], -(ω[0][0]*ω[1][0]) + ω[0, 1, 0][0, 0, 0, 0, 0, 0], -(ω[0][0]*ω[1][1]) + ω[0, 1, 0][0, 0, 0, 1, 0, 0], -ω[1][0]^2 + ω[1, 0, 1][0, 0, 0, 0, 0, 0], -(ω[1][0]*ω[1][1]) + ω[1, 0, 1][0, 0, 0, 0, 0, 1], -ω[1][1]^2 + ω[1, 0, 1][1, 0, 0, 0, 0, 1], -(Sqrt[ω[0][0]]*ω[1, 1][0, 0, 0]) + ω[0, 1, 1][0, 0, 0, 0, 0, 0], -(Sqrt[ω[0][0]]*ω[1, 1][0, 0, 1]) + ω[0, 1, 1][0, 0, 0, 1, 0, 0], -(Sqrt[ω[0][0]]*ω[1, 1][0, 1, 0]) + ω[0, 1, 1][0, 0, 0, 0, 1, 0], -(Sqrt[ω[0][0]]*ω[1, 1][0, 0, 1]) + ω[0, 1, 1][0, 0, 0, 0, 0, 1], -(Sqrt[ω[0][0]]*ω[1, 1][1, 0, 1]) + ω[0, 1, 1][0, 0, 0, 1, 0, 1], -ω[1, 1][0, 1, 0]^2 + ω[1][1]*ω[1, 1, 1][0, 0, 1, 0, 0, 0], -ω[1, 1][0, 0, 1]^2 + ω[1][1]*ω[1, 1, 1][0, 0, 0, 1, 0, 0], -(ω[1, 1][0, 0, 1]*ω[1, 1][0, 1, 0]) + ω[1][1]*ω[1, 1, 1][0, 0, 0, 0, 1, 0], -(ω[1, 1][0, 1, 0]*ω[1, 1][1, 0, 1]) + ω[1][1]*ω[1, 1, 1][0, 1, 0, 0, 0, 1], -(ω[1, 1][0, 0, 1]*ω[1, 1][1, 0, 1]) + ω[1][1]*ω[1, 1, 1][0, 0, 0, 1, 0, 1], -ω[1, 1][1, 0, 1]^2 + ω[1][1]*ω[1, 1, 1][1, 0, 0, 1, 0, 1]}, {ω[1][0]*(mm[0]*(mm[0] - 4*mm[1])*ω[1, 1][0, 0, 1]^2 - 2*mm[0]*(mm[0] + mm[1])*ω[1, 1][0, 0, 1]*ω[1, 1][0, 1, 0] + (mm[0] - mm[1])^2*ω[1, 1][0, 1, 0]^2) + ω[1][1]*(-2*mm[1]*ω[1, 1][0, 0, 0]^2 + 2*mm[1]*ω[1, 1][0, 0, 0]*(3*mm[0]*ω[1, 1][0, 0, 1] + (3*mm[0] - mm[1])*ω[1, 1][0, 1, 0]) - 2*mm[0]*((mm[0] - mm[1])^2*ω[1, 1][0, 0, 1]^2 - (2*mm[0]^2 - 3*mm[0]*mm[1] + mm[1]^2)*ω[1, 1][0, 0, 1]*ω[1, 1][0, 1, 0] + mm[0]^2*ω[1, 1][0, 1, 0]^2)) + (2*mm[1]*ω[1][0]*ω[1][1] + mm[1]*(-4*mm[0] + mm[1])*ω[1][1]^2)*ω[1, 1, 1][0, 0, 0, 0, 0, 0], ω[1][0]*((mm[0] + mm[1])*ω[1, 1][0, 1, 0]^2 + mm[0]*(mm[0] - 4*mm[1])*ω[1, 1][0, 0, 1]*ω[1, 1][1, 0, 1] - ω[1, 1][0, 1, 0]*((mm[0] - 2*mm[1])*ω[1, 1][0, 0, 1] + mm[0]*(mm[0] + mm[1])*ω[1, 1][1, 0, 1])) + ω[1][1]*(-(mm[1]*ω[1, 1][0, 0, 0]*(2*ω[1, 1][0, 0, 1] + ω[1, 1][0, 1, 0] - 3*mm[0]*ω[1, 1][1, 0, 1])) + mm[0]*(3*mm[1]*ω[1, 1][0, 0, 1]^2 + 2*mm[0]*ω[1, 1][0, 0, 1]*ω[1, 1][0, 1, 0] - 2*mm[0]*ω[1, 1][0, 1, 0]^2 + (mm[0] - mm[1])*(2*(-mm[0] + mm[1])*ω[1, 1][0, 0, 1] + (2*mm[0] - mm[1])*ω[1, 1][0, 1, 0])*ω[1, 1][1, 0, 1])) + (2*mm[1]*ω[1][0]*ω[1][1] + mm[1]*(-4*mm[0] + mm[1])*ω[1][1]^2)*ω[1, 1, 1][0, 0, 0, 0, 0, 1], ω[1][0]*(ω[1, 1][0, 1, 0] - mm[0]*ω[1, 1][1, 0, 1])*(ω[1, 1][0, 1, 0] - (mm[0] - 4*mm[1])*ω[1, 1][1, 0, 1]) + ω[1][1]*(-2*mm[1]*ω[1, 1][0, 0, 1]^2 - 2*mm[0]*ω[1, 1][0, 1, 0]^2 + 6*mm[0]*mm[1]*ω[1, 1][0, 0, 1]*ω[1, 1][1, 0, 1] - 2*mm[0]*(mm[0] - mm[1])^2*ω[1, 1][1, 0, 1]^2 + 2*ω[1, 1][0, 1, 0]*(-(mm[1]*ω[1, 1][0, 0, 1]) + (-2*mm[0] + mm[1])*(-mm[0] + mm[1])*ω[1, 1][1, 0, 1])) + (2*mm[1]*ω[1][0]*ω[1][1] + mm[1]*(-4*mm[0] + mm[1])*ω[1][1]^2)*ω[1, 1, 1][1, 0, 0, 0, 0, 1]}, {-ω[0][0]^2 + ωT[0, 0, 0][0, 0, 0, 0, 0, 0], -(ω[0][0]*ω[1][0]) + ωT[0, 0, 1][0, 0, 0, 0, 0, 0], -(ω[0][0]*ω[1][1]) + ωT[0, 0, 1][1, 0, 0, 0, 0, 0], -(ω[0][0]*ω[1][0]) + ωT[0, 1, 0][0, 0, 0, 0, 0, 0], -(ω[0][0]*ω[1][1]) + ωT[0, 1, 0][0, 0, 0, 0, 0, 1], -ω[1][0]^2 + ωT[1, 0, 1][0, 0, 0, 0, 0, 0], -(ω[1][0]*ω[1][1]) + ωT[1, 0, 1][1, 0, 0, 0, 0, 0], -ω[1][1]^2 + ωT[1, 0, 1][1, 1, 0, 0, 0, 0], -(Sqrt[ω[0][0]]*ω[1, 1][0, 0, 0]) + ωT[0, 1, 1][0, 0, 0, 0, 0, 0], -(Sqrt[ω[0][0]]*ω[1, 1][0, 0, 1]) + ωT[0, 1, 1][1, 0, 0, 0, 0, 0], -(Sqrt[ω[0][0]]*ω[1, 1][0, 1, 0]) + ωT[0, 1, 1][0, 0, 0, 0, 1, 0], -(Sqrt[ω[0][0]]*ω[1, 1][0, 0, 1]) + ωT[0, 1, 1][0, 0, 0, 0, 0, 1], -(Sqrt[ω[0][0]]*ω[1, 1][1, 0, 1]) + ωT[0, 1, 1][1, 0, 0, 0, 0, 1], -ω[1, 1][0, 1, 0]^2 + ω[1][1]*ωT[1, 1, 1][0, 0, 1, 0, 0, 0], -(ω[1, 1][0, 0, 1]*ω[1, 1][0, 1, 0]) + ω[1][1]*ωT[1, 1, 1][0, 0, 0, 1, 0, 0], -ω[1, 1][0, 0, 1]^2 + ω[1][1]*ωT[1, 1, 1][0, 0, 0, 0, 0, 1], -(ω[1, 1][0, 1, 0]*ω[1, 1][1, 0, 1]) + ω[1][1]*ωT[1, 1, 1][1, 0, 0, 1, 0, 0], -(ω[1, 1][0, 0, 1]*ω[1, 1][1, 0, 1]) + ω[1][1]*ωT[1, 1, 1][1, 0, 0, 0, 0, 1], -ω[1, 1][1, 0, 1]^2 + ω[1][1]*ωT[1, 1, 1][1, 1, 0, 0, 0, 1]}, {mm[1]*ω[1][1]*(-2*ω[1][0] + (4*mm[0] - mm[1])*ω[1][1])*((ω[1][0]*((mm[0]^2 + 2*mm[0]*mm[1] - mm[1]^2)*ω[1, 1][0, 1, 0]^2 - 2*mm[0]*(mm[0] - 3*mm[1])*ω[1, 1][0, 1, 0]*ω[1, 1][1, 0, 0] + (mm[0]^2 + 2*mm[1]^2)*ω[1, 1][1, 0, 0]^2) + ω[1][1]*(2*mm[1]*ω[1, 1][0, 0, 0]^2 + mm[0]^2*(-2*mm[0] + mm[1])*ω[1, 1][0, 1, 0]^2 + 4*mm[0]^2*(mm[0] - mm[1])*ω[1, 1][0, 1, 0]*ω[1, 1][1, 0, 0] - (mm[0] - mm[1])^2*(2*mm[0] - mm[1])*ω[1, 1][1, 0, 0]^2 + 2*mm[1]*ω[1, 1][0, 0, 0]*((-3*mm[0] + mm[1])*ω[1, 1][0, 1, 0] - 3*mm[0]*ω[1, 1][1, 0, 0])))/(mm[1]*ω[1][1]*(2*ω[1][0] + (-4*mm[0] + mm[1])*ω[1][1])) - ωT[1, 1, 1][0, 0, 0, 0, 0, 0]), mm[1]*ω[1][1]*(-2*ω[1][0] + (4*mm[0] - mm[1])*ω[1][1])*((ω[1][0]*((mm[0] - mm[1])*ω[1, 1][0, 1, 0]^2 + (mm[0]^2 + 2*mm[1]^2)*ω[1, 1][1, 0, 0]*ω[1, 1][1, 0, 1] - mm[0]*ω[1, 1][0, 1, 0]*(ω[1, 1][1, 0, 0] + (mm[0] - 3*mm[1])*ω[1, 1][1, 0, 1])) + ω[1][1]*(mm[0]*(-2*mm[0] + mm[1])*ω[1, 1][0, 1, 0]^2 + mm[1]*ω[1, 1][0, 0, 0]*(ω[1, 1][0, 1, 0] + 2*ω[1, 1][1, 0, 0] - 3*mm[0]*ω[1, 1][1, 0, 1]) + ω[1, 1][0, 1, 0]*((2*mm[0]^2 - 5*mm[0]*mm[1] + mm[1]^2)*ω[1, 1][1, 0, 0] + 2*mm[0]^2*(mm[0] - mm[1])*ω[1, 1][1, 0, 1]) + ω[1, 1][1, 0, 0]*(-3*mm[0]*mm[1]*ω[1, 1][1, 0, 0] - (mm[0] - mm[1])^2*(2*mm[0] - mm[1])*ω[1, 1][1, 0, 1])))/(mm[1]*ω[1][1]*(2*ω[1][0] + (-4*mm[0] + mm[1])*ω[1][1])) - ωT[1, 1, 1][1, 0, 0, 0, 0, 0]), mm[1]*ω[1][1]*(-2*ω[1][0] + (4*mm[0] - mm[1])*ω[1][1])*((ω[1][0]*(ω[1, 1][0, 1, 0]^2 - 2*mm[0]*ω[1, 1][0, 1, 0]*ω[1, 1][1, 0, 1] + (mm[0]^2 + 2*mm[1]^2)*ω[1, 1][1, 0, 1]^2) + ω[1][1]*((-2*mm[0] + mm[1])*ω[1, 1][0, 1, 0]^2 + 2*mm[1]*ω[1, 1][1, 0, 0]^2 - 6*mm[0]*mm[1]*ω[1, 1][1, 0, 0]*ω[1, 1][1, 0, 1] - (mm[0] - mm[1])^2*(2*mm[0] - mm[1])*ω[1, 1][1, 0, 1]^2 + 2*ω[1, 1][0, 1, 0]*(mm[1]*ω[1, 1][1, 0, 0] + 2*mm[0]*(mm[0] - mm[1])*ω[1, 1][1, 0, 1])))/(mm[1]*ω[1][1]*(2*ω[1][0] + (-4*mm[0] + mm[1])*ω[1][1])) - ωT[1, 1, 1][1, 1, 0, 0, 0, 0])}, {-ω[0][0]^2 + ωS[0, 0, 0][0, 0, 0, 0, 0, 0], -(ω[0][0]*ω[1][0]) + ωS[0, 0, 1][0, 0, 0, 0, 0, 0], -(ω[0][0]*ω[1][1]) + ωS[0, 0, 1][0, 0, 0, 0, 1, 0], -(Sqrt[ω[0][0]]*ω[1, 1][0, 0, 0]) + ωS[0, 1, 1][0, 0, 0, 0, 0, 0], -(Sqrt[ω[0][0]]*ω[1, 1][0, 1, 0]) + ωS[0, 1, 1][0, 0, 0, 0, 0, 1], -(Sqrt[ω[0][0]]*ω[1, 1][1, 0, 0]) + ωS[0, 1, 1][1, 0, 0, 0, 0, 0], -(Sqrt[ω[0][0]]*ω[1, 1][1, 0, 1]) + ωS[0, 1, 1][1, 0, 0, 0, 1, 0]}}
